On the Effects of Modeling on the Sim-to-Real Transfer Gap in Twinning the POWDER Platform

Digital Twin (DT) technology is expected to play a pivotal role in NextG wireless systems. However, a key challenge remains in the evaluation of data-driven algorithms within DTs, particularly the transfer of learning from simulations to real-world environments. In this work, we investigate the sim-to-real gap in developing a digital twin for the NSF PAWR Platform, POWDER. We first develop a 3D model of the University of Utah campus, incorporating geographical measurements and all rooftop POWDER nodes. We then assess the accuracy of various path loss models used in training modeling and control policies, examining the impact of each model on sim-to-real link performance predictions. Finally, we discuss the lessons learned from model selection and simulation design, offering guidance for the implementation of DT-enabled wireless networks.

==> plots.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.style.use('classic')

#%%

"""
Cell description: 

This cell plots a line graph of example_data using default x-axis (len_data). 

Values of example_data can be read from .npy or .txt file, recommend specify datatype from .txt file. 


"""

# # Example of loading data from .npy file: 
# example_data_1 = np.load('C:/Users/memcmanu/Desktop/Research/file1.npy') 
# example_data_2 = np.load('C:/Users/memcmanu/Desktop/Research/file2.npy')  
# example_data_3 = np.load('C:/Users/memcmanu/Desktop/Research/file3.npy') 

# # Example for loading complex data from .txt file (may encounter encoding errors):
# example_data_1 = np.genfromtxt('C:/Users/memcmanu/Desktop/Research/file1.txt', dtype = csingle, encoding = 'utf-8') 
# example_data_2 = np.genfromtxt('C:/Users/memcmanu/Desktop/Research/file2.txt', dtype = csingle, encoding = 'utf-8')  
# example_data_3 = np.genfromtxt('C:/Users/memcmanu/Desktop/Research/file3.txt', dtype = csingle, encoding = 'utf-8') 


example_data_1 = np.random.rand(100)
example_data_2 = np.random.rand(100)
example_data_3 = np.random.rand(100)


fig1, (ax1, ax2, ax3) = plt.subplots(3, figsize=(10,8), constrained_layout=True)
fig1.patch.set_facecolor('xkcd:white')
# fig1.suptitle('Bigger plot title',fontsize=28)

ax1.set_title('Plot 1', fontsize=24)
ax1.plot(example_data_1, color='#772256')
ax1.set_xlabel('Sample index', fontsize= 20)
ax1.set_ylabel('Amplitude', fontsize = 20)
# sets boundaries of x-axis
ax1.set_xlim(0,len(example_data_1))

ax2.set_title("Plot 2", fontsize=24)
ax2.plot(example_data_2, color='#491f66')
ax2.set_xlabel('Sample index', fontsize= 20)
ax2.set_ylabel('Amplitude', fontsize = 20)
ax2.set_xlim(0,len(example_data_2))

ax3.set_title("Plot 3", fontsize=24)
ax3.plot(example_data_3, color='navy')
ax3.set_xlabel('Sample index', fontsize= 20)
ax3.set_ylabel('Amplitude', fontsize = 20)
ax3.set_xlim(0,len(example_data_3))



#%%

"""
Cell description: 

This cell will plot a bar graph based on four datasets, "bar_data" each containing 5 values. 

Specific attention must be paid when changing data: 
- x-axis labels are manually binned and must be evenly distributed in "labels" list
- must have 1 x-axis label for each data point in "bar_data" and buffer correctly 
- "bar()" function arguments: x-axis location, value (height), bar width
- recommend to set xticks and yticks manually based on data (autoscale does not always fit correctly)

Autolabel function will plot bar height at top of bar
- helpful for visualization, but may not be necessary 

Recommend to use BOTH different colors and hatch types for adjacent bars
- plots will not always be printed in color 

"""
import numpy as np 
import matplotlib.pyplot as plt

def autolabel(rects,ax,fontsize):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom',
                    size = fontsize,
                    style='oblique')


# length of "labels" determines x-axis appearance - buffer carefully! 
labels = ['','','Label 1','','','Label 2','','','Label 3','','','Label 4','','','Label 5','','',]
# location (tick index) along x-axis to place each label 
x = np.array([2, 5, 8, 11, 14])
# default width of bar 
width = 0.6

bar_data_1 = (np.random.rand(5) * 3).round(1)
bar_data_2 = (np.random.rand(5) * 3).round(1)
bar_data_3 = (np.random.rand(5) * 3).round(1)
bar_data_4 = (np.random.rand(5) * 3).round(1)

fig1, ax1 = plt.subplots(figsize=(12,10))
fig1.patch.set_facecolor('xkcd:white')
rects1 = ax1.bar(x - 3*width/2, bar_data_1, width, label='1500',color="#ab9ff3", hatch='/')
rects2 = ax1.bar(x - width/2, bar_data_2, width, label='2000',color="#7768d2", hatch='+')
rects3 = ax1.bar(x + width/2, bar_data_3, width, label='4000',color="#5141b3", hatch='//')
rects4 = ax1.bar(x + 3*width/2, bar_data_4, width, label='Rand',color="#34239a", hatch='x')

# 41 points to include (0.0) and (4.0) on the plot 
yticks = np.linspace(0,3,31).round(1)


ax1.set_ylabel('Magnitude', size=22)
# sets y-axis limit
ax1.set_ylim(0,3)
ax1.set_yticks(yticks)
ax1.set_yticklabels(yticks, size = 14)
# sets location of x-ticks
ax1.set_xticks(np.arange(0,len(labels)))
# sets labels on x-ticks
ax1.set_xticklabels(labels,fontsize=16)
ax1.set_xlabel("Sort value",size=22)
# "alpha" refers to grid line transparency 
plt.grid(alpha=0.5)
# "label" arg in "plot()" should be set manually when using "legend()"
ax1.legend(loc='upper right',fontsize=16)

autolabel(rects1,ax1,fontsize=12)
autolabel(rects2,ax1,fontsize=12)
autolabel(rects3,ax1,fontsize=12)
autolabel(rects4,ax1,fontsize=12)

fig1.tight_layout()

#%%

"""
Cell description: 

This cell will plot "line_data" in two side-by-side line graphs. 
- The "50" and "100" in labels "ax50" and "ax100" do not mean anything to this code 

This data is plotted along custom x-axis values as an example for when default scaling does not fit.
- i.e. for distance measurements which may not start from 0 
"""

# data for first plot
line_data_1 = np.sort(np.random.rand(5))
line_data_2 = np.sort(np.random.rand(5))
line_data_3 = np.sort(np.random.rand(5))

# data for second plot
line_data_4 = np.sort(np.random.rand(5))
line_data_5 = np.sort(np.random.rand(5))
line_data_6 = np.sort(np.random.rand(5))

# contextual x-axis values to plot data against 
x_var = [0.5, 1, 1.5, 2, 2.5]

fig, (ax50,ax100) = plt.subplots(nrows=1, ncols=2, figsize=(12,8),dpi=80)
fig.patch.set_facecolor('xkcd:white')
ax50.plot(x_var,list(line_data_1),label="Label 1",marker='o',color='blue')
ax50.plot(x_var,list(line_data_2),label="Label 2",marker='s',color='green')
ax50.plot(x_var,list(line_data_3),label="Label 3",marker='v',color='red')

ax50.set_xlabel("Iterator", fontsize=20)
ax50.set_ylabel("Magnitude", fontsize=20)
ax50.set_yticklabels(np.array([0.0, 0.2, 0.4, 0.6, 0.8, 1.0]), fontsize=14)
ax50.set_xticks(np.arange(0, len(line_data_1), 0.5))
ax50.set_xticklabels(np.arange(0, len(line_data_1), 0.5), fontsize = 14)
# "margins()" will buffer data by a small amount so lines do not intersec axes
ax50.margins(0.05,0.05)
# setting "ylim" above max value will prevent data from touching edge of graph 
ax50.set_ylim(0,1.05)
# "alpha" refers to grid line transparency 
ax50.grid(alpha=0.3)
# "label" arg in "plot()" should be set manually when using "legend()"
ax50.legend(fontsize=14,loc='lower right')

ax100.plot(x_var,list(line_data_4),label="Label 4",marker='o',color='blue')
ax100.plot(x_var,list(line_data_5),label="Label 5",marker='s',color='green')
ax100.plot(x_var,list(line_data_6),label="Label 6",marker='v',color='red')

ax100.set_xlabel("Iterator", fontsize=20)
ax100.set_ylabel("Phase", fontsize=20)
ax100.set_yticklabels(np.array([0.0, 0.2, 0.4, 0.6, 0.8, 1.0]), fontsize=14)
ax100.set_xticks(np.arange(0, len(line_data_1), 0.5))
ax100.set_xticklabels(np.arange(0, len(line_data_1), 0.5), fontsize = 14)
# "margins()" will buffer data by a small amount so lines do not intersec axes
ax100.margins(0.05,0.05)
# setting "ylim" above max value will prevent data from touching edge of graph 
ax100.set_ylim(0,1.05)
# "alpha" refers to grid line transparency 
ax100.grid(alpha=0.3)
# "label" arg in "plot()" should be set manually when using "legend()"
ax100.legend(fontsize=14,loc='lower right')

